A cornucopia of null results: A statistical analysis of fireballs reported to the American Meteor Society

In March 2026, the American Meteor Society announced that a "surge" of large fireballs had been reported to their website in the first quarter of the year, and that these fireballs had certain characteristics (radiant clustering and reports of delayed sound). We find this data set to be an excellent use case for Poisson regression, which, in our opinion, is underutilized in meteor astronomy. This report serves as a brief primer on Poisson regression and related statistical techniques as well as an analysis of AMS fireball counts. We find that the number of events reported in early 2026 is in line with the overall pattern of activity. We also find little evidence of the "February fireballs" phenomenon.

==> anc/analysis.md <==
Statistical analysis of AMS fireball events in R
================
Althea V. Moorhead

Supplemental file for “A cornucopia of null results: A statistical
analysis of fireballs reported to the American Meteor Society”

# 1 Front matter

The packages used in this document are:

``` r
library(tidyverse)
library(patchwork)
library(statmod)
library(reticulate)
library(fasano.franceschini.test)
```

R’s `predict` function does not provide prediction intervals for GLM
models. Here I write my own, but this is specific to Poisson regression
with an identity link function, and the result is approximate.

``` r
approx.pi = function(model){

  # create data frame to hold results
  df = data.frame(model$model)
  names(df)[1] = "y.obs"

  # add predicted values
  df$y.pred = model$fitted.values
    
  # prediction uncertainty = fit uncertainty + variance of response
  tmp = predict(model, type="response", se.fit=TRUE)
  df$se.pred = sqrt(tmp$se.fit^2 + tmp$fit)
  return(df)
}
```

I’ve also redefined `summary` to print an abbreviated summary while
returning the full version.

``` r
summary = function(model.fit){

  # generate summary
  summ = base::summary(model.fit)  
  summ.lines = capture.output(summ)
  idx = 1:length(summ.lines)

  # print coefficient table
  coef = summ$coefficients[, c(1, 2, 4)]
  colnames(coef) = c("estimate", "std. error", "p-value")
  print(noquote(formatC(coef, format="e", digits=2)))
  cat("\n")
  
  # print residual deviance and degrees of freedom
  cat(paste("Residual deviance: ", round(summ$deviance, 1), "\n"))
  cat(paste("Residual df: ", summ$df.residual, "\n\n"))

  return(summ)
}
```

And finally, here are some handy plot formatting commands.

# 2 Data

Here I manually enter the data shown in the first table of [Hankey,
2026](https://amsmeteors.org/ams-q1-2026-fireball-analysis.html)

``` r
ams = matrix(ncol=5, byrow=TRUE,
  data = c(
    2011,  346,  6,  4,  1,
    2012,  446, 11,  6,  2,
    2013,  757, 19, 11,  2,
    2014,  813, 12,  7,  5,
    2015,  784, 18,  8,  5,
    2016, 1175, 26, 14,  9,
    2017, 1155, 25, 12,  6,
    2018, 1305, 41, 18,  8,
    2019, 1557, 42, 21,  8,
    2020, 1575, 36, 17,  7,
    2021, 2065, 53, 30, 15,
    2022, 2168, 48, 15,  6,
    2023, 1865, 47, 20,  9,
    2024, 1712, 39, 21,  9,
    2025, 1905, 41, 17,  5,
    2026, 2322, 70, 40, 16
  )
)
ams = as.data.frame(ams)
names(ams) = c("year", "all", "low", "med", "high")
```

Next, I load a csv file containing individual event data that I
downloaded from the AMS website. I have restricted this to events with
at least 25 reports. The data are not included in the supplemental
files, as they are not mine to share, but users can download them using
the “Events” tab on the AMS website.

``` r
dat = read.csv("Data/events.csv")
dat = filter(dat, reports >= 25)
kable(head(dat))
```

|  id1 | id2      | reports | date                | year | month | sound.yes |
|-----:|:---------|--------:|:--------------------|-----:|------:|----------:|
| 4462 | 512-2011 |      27 | 2011-05-21 02:48 UT | 2011 |     5 |         0 |
| 4407 | 456-2011 |      54 | 2011-04-30 02:07 UT | 2011 |     4 |         6 |
| 4344 | 393-2011 |      40 | 2011-04-10 03:59 UT | 2011 |     4 |         0 |
| 4328 | 377-2011 |      30 | 2011-04-07 01:22 UT | 2011 |     4 |         1 |
| 4282 | 331-2011 |      46 | 2011-03-24 02:08 UT | 2011 |     3 |         2 |
| 4196 | 245-2011 |      60 | 2011-02-23 10:15 UT | 2011 |     2 |         0 |

Yes, each AMS event has two different ID numbers: I am not sure why.
Note that `sound.yes` is the number of reports that say they heard
delayed sound.

Next, I create some additional data columns that reflect which reporting
threshold and quarter each event falls into.

``` r
# bin the data by the number of reports
rbins = c(25, 50, 100, 200, 400)
bin = cut(dat$reports, breaks=rbins, include.lowest=TRUE, labels=FALSE)
dat$threshold = rbins[as.numeric(bin)]

# identify quarter
dat$quarter = (dat$month - 1) %/% 3 + 1
```

## 2.1 Compare event data with Hankey (2026) table

Before performing any analyses, let’s check the data against the table
used in the AMS post and see if there are any differences:

``` r
compare = data.frame(year=2011:2026)
row.names(compare) = compare$year

for (i in 0:2){
  key = names(ams)[i+3]
  q1.rep = filter(dat, reports >= 25*2^i, quarter == 1)
  compare[, key] = table(q1.rep$year)
  compare[, paste0("diff.", key)] = compare[, key] - ams[, key]
}

# print only the differences and only the years where there *are* differences
diff.cols = c("diff.low", "diff.med", "diff.high")
different = rowSums(compare[, diff.cols]) > 0
kable(compare[different, diff.cols])
```

|      | diff.low | diff.med | diff.high |
|------|---------:|---------:|----------:|
| 2013 |        1 |        0 |         0 |
| 2016 |        3 |        2 |         1 |
| 2017 |        1 |        1 |         0 |

Where differences occur, my counts are always higher. However, the
counts I have obtained here are in agreement with the number of events
shown in the AMS
[events](https://fireball.amsmeteors.org/members/imo_view/browse_events)
tab.

## 2.2 Event timing

If the events are described by a Poisson process, then the time between
events follows an exponential distribution. I do not find any
simultaneous events; the smallest interval between events is one minute:

``` r
times = as.POSIXct(dat$date, format = "%Y-%m-%d %H:%M UT", tz="UTC")
times = sort(times)
dt = difftime(times, lag(times), units = "hours")

min(dt, na.rm = TRUE)
```

    ## Time difference of 0.01666667 hours

If we examine the distribution of time intervals between events (note
the logarithmic vertical scale), we see no obvious excess of near-zero
intervals.

``` r
th = ggplot(NULL, aes(x=dt)) + 
  geom_histogram(boundary=0, binwidth=1) + 
  scale_y_log10() + 
  scale_x_continuous(limits=c(0, 100)) + 
  labs(x="interval between events (hours)")
#th  # uncomment to display plot
```

# 3 Analysis

## 3.1 Analysis of cumulative counts

Next I perform Poisson regression on each reporting threshold (first
quarter only). I’ve opted to use the counts from the table in the
[Hankey
post](https://web.archive.org/web/20260326023100/https://amsmeteors.org/ams-q1-2026-fireball-analysis.html)
because (1) this is an exploratory data analysis and (2) downloading
*every* event from the AMS events tab would be rather time-consuming.

I fit a GLM to the data at each reporting threshold (1+, 25+, 50+, and
100+ reports) to produce four model fits in total:

``` r
# GLM model fitting (note use of identity link function)
model.1 = glm(all ~ year, data=ams, family=poisson("identity"))
model.2 = glm(low ~ year, data=ams, family=poisson("identity"))
model.3 = glm(med ~ year, data=ams, family=poisson("identity"))
model.4 = glm(high ~ year, data=ams, family=poisson("identity"))

# calculate 95% prediction interval
res.1 = approx.pi(model.1)
res.2 = approx.pi(model.2)
res.3 = approx.pi(model.3)
res.4 = approx.pi(model.4)
```

The next code block reproduces Figure 4:

``` r
# plot the fitted model, 95% prediction interval, and data
plot_cmds = list(
  geom_line(aes(y=y.pred), color=gold, linewidth=1),
  geom_ribbon(aes(ymin=y.pred-2*se.pred, ymax=y.pred+2*se.pred), 
              fill=gold, alpha=0.3),
  geom_point()
)

p1 = ggplot(res.1, aes(x=year, y=y.obs)) + labs(y="all reports") + plot_cmds
p2 = ggplot(res.2, aes(x=year, y=y.obs)) + labs(y="25+ reports") + plot_cmds
p3 = ggplot(res.3, aes(x=year, y=y.obs)) + labs(y="50+ reports") + plot_cmds
p4 = ggplot(res.4, aes(x=year, y=y.obs)) + labs(y="100+ reports") + plot_cmds
#(p1 + p2) / (p3 + p4)  # uncomment to display plot
```

Here I re-fit the data at each reporting threshold, this time saving the
fit parameters, their uncertainties, the covariance between the fit
parameters, and the residual deviance and degrees of freedom.

Because there is overdispersion when we include all events (down to
single-report events), we need to use quasi-Poisson regression for that
case alone in order to correctly estimate the uncertainty on the fit
parameters.

``` r
# create empty data frame
res = data.frame(matrix(ncol=7, data=rep(0, 4*7)))
names(res) = c("y0", "slope", "y0.err", "slope.err", "cov", "dev", "df")
row.names(res) = c("all", "low", "med", "high")

for (i in 1:4){

  # loop through the four reporting thresholds
  label = row.names(res)[i]
  dset = data.frame(year=ams$year, events=ams[, label])

  # use quasi-Poisson for the first case, Poisson for all others
  if (label == "all")
    pmod = glm(events ~ year, family=quasipoisson("identity"), data=dset)
  else
    pmod = glm(events ~ year, family=poisson("identity"), data=dset)

  # save parameters of interest to empty data frame
  summ = summary(pmod)
  res[label,] = c(summ$coefficients[, 1:2], summ$cov.scaled[1, 2],
                  summ$deviance, summ$df.residual)
}
```

    ##             estimate  std. error p-value 
    ## (Intercept) -2.62e+05 1.80e+04   7.50e-10
    ## year        1.31e+02  8.94e+00   7.12e-10
    ## 
    ## Residual deviance:  337.9 
    ## Residual df:  14 
    ## 
    ##             estimate  std. error p-value 
    ## (Intercept) -6.99e+03 5.53e+02   1.18e-36
    ## year        3.48e+00  2.74e-01   6.88e-37
    ## 
    ## Residual deviance:  21.5 
    ## Residual df:  14 
    ## 
    ##             estimate  std. error p-value 
    ## (Intercept) -3.14e+03 3.98e+02   2.81e-15
    ## year        1.57e+00  1.97e-01   2.18e-15
    ## 
    ## Residual deviance:  20.6 
    ## Residual df:  14 
    ## 
    ##             estimate  std. error p-value 
    ## (Intercept) -1.43e+03 2.58e+02   2.95e-08
    ## year        7.12e-01  1.28e-01   2.63e-08
    ## 
    ## Residual deviance:  15.3 
    ## Residual df:  14

I convert the y-intercept and slope to an x-intercept, using error
propagation to calculate the associated uncertainty:

$$
\begin{aligned}
  x_0 &= -y_0 / m \\
  \sigma_{x_0}^2 &= \left( \frac{\sigma_{y_0}}{y_0} \right)^2 + 
  \left( \frac{\sigma_{m}}{m} \right)^2 - 
  2 \frac{\sigma_{y_0, m}}{m y_0}
\end{aligned}
$$

where $y_0$ is the $y$-intercept and $\sigma_{y_0}$ its uncertainty,
$x_0$ is the $x$-intercept and $\sigma_{x_0}$ its uncertainty, $m$ is
the slope and $\sigma_m$ its uncertainty, and $\sigma_{y_0,m}$ is the
covariance between $y_0$ and $m$.

``` r
# calculate x-intercept
res$x0 = -res$y0 / res$slope

# use error propagation to get uncertainty in x-intercept
err2 = (res$y0.err/res$y0)^2 + (res$slope.err/res$slope)^2 - 
  2*res$cov/(res$slope*res$y0)
res$x0.err = sqrt(err2)*abs(res$x0)
```

Now we have all the information needed to reproduce Table 2:

``` r
row.names(res) = c("all events", "25+ reports", "50+ reports", "100+ reports")
round(res[, c("slope", "slope.err", "x0", "x0.err", "dev", "df")], 1)
```

    ##              slope slope.err     x0 x0.err   dev df
    ## all events   130.7       8.9 2008.0    0.6 337.9 14
    ## 25+ reports    3.5       0.3 2008.9    0.6  21.5 14
    ## 50+ reports    1.6       0.2 2008.1    1.1  20.6 14
    ## 100+ reports   0.7       0.1 2008.6    1.5  15.3 14

## 3.2 Analysis of binned counts

At this point I will switch to using the data I directly downloaded from
the AMS website. Here I bin it by year, quarter, and the number of
reports. R treats “numeric” and “factor” data differently, so we need to
make sure we have that set appropriately for each variable.

``` r
tb = as.data.frame(table(dat$year, dat$quarter, dat$threshold))
names(tb) = c("year", "Q", "reports", "events")

# convert year and reporting threshold back to numeric
tb = tb %>% mutate(
  year = as.numeric(levels(year))[year],
  rep = as.numeric(levels(reports))[reports]
)

# give the report threshold more accurate labels
levels(tb$reports) = c("25–49", "50–99", "100–199", "200-399")

# remove future time periods (Q2-Q4, 2026)
tb = filter(tb, year < 2026 | as.numeric(Q) == 1)
```

### 3.2.1 Overall temporal trend

Next, I perform two variable transformations to get the desired
relationship with $\ln y$:

``` r
tb = tb %>% mutate(
  uy = log(year - 2009 + (as.numeric(Q)-1)/4 ),  # compare with eq. 10
  ur = log(rep)
)
```

Here I fit the full model, in which the coefficients of
$u_y = (\ln x_\text{yr} - 2009)'$ and $u_r = \ln x_\text{rep}$ are
allowed to vary freely.

``` r
mod.Q = glm(events ~ Q + uy + ur + 0, family=poisson("log"), data=tb)
summ.Qyr = summary(mod.Q)
```

    ##    estimate  std. error p-value  
    ## Q1 4.21e+00  1.90e-01   9.98e-109
    ## Q2 3.74e+00  1.92e-01   2.02e-84 
    ## Q3 4.14e+00  1.90e-01   4.31e-105
    ## Q4 4.46e+00  1.89e-01   2.42e-123
    ## uy 1.02e+00  5.27e-02   9.59e-84 
    ## ur -1.12e+00 3.68e-02   3.55e-202
    ## 
    ## Residual deviance:  284.4 
    ## Residual df:  238

The previous coefficient table shows us that the coefficient of $u_y$ is
consistent with 1.

### 3.2.2 Revised model

We can force $\beta_y = 1$ by removing $u_y$ from the formula and
instead including it as an “offset”:

``` r
mod.Q = glm(events ~ Q + ur + 0, offset=uy, family=poisson("log"), data=tb)
summ.Q = summary(mod.Q)
```

    ##    estimate  std. error p-value  
    ## Q1 4.26e+00  1.42e-01   9.48e-197
    ## Q2 3.79e+00  1.47e-01   1.34e-146
    ## Q3 4.19e+00  1.43e-01   7.19e-188
    ## Q4 4.51e+00  1.41e-01   4.29e-225
    ## ur -1.12e+00 3.68e-02   3.55e-202
    ## 
    ## Residual deviance:  284.5 
    ## Residual df:  239

We see some small changes in the remaining coefficients, but these
changes are smaller than their estimated uncertainties (see the “std.
error” column).

The next code block reproduces Figure 5:

``` r
# add fitted values and prediction interval limits to data frame
res.q = approx.pi(mod.Q)
tb$yp = res.q$y.pred
tb$lower = tb$yp - 2*res.q$se.pred
tb$upper = tb$yp + 2*res.q$se.pred

# tweak the quarter labels for plotting
levels(tb$Q) = c("Q1", "Q2", "Q3", "Q4")

p = ggplot(tb) + 
  geom_line(aes(x=year, y=yp), color=gold, linewidth=1) + 
  geom_point(aes(x=year, y=events)) + 
  geom_ribbon(aes(x=year, ymin=lower, ymax=upper), fill=gold, alpha=0.3) +
  labs(y="number of events", x=NULL) + 
  theme(axis.text.x = element_text(angle = 45, vjust = 1, hjust=1)) + 
  facet_grid(rows = vars(reports), cols = vars(Q), scales = "free_y")
#p  # uncomment to display plot

# restore original quarter labels
levels(tb$Q) = c(1, 2, 3, 4)
```

Now that we have independent bins and a global model fit, we can
calculate the residuals. As discussed in the paper, I use quantile
residuals (as implemented in `statmod::qresiduals`).

``` r
# set random seed for reproducibility
set.seed(101)

# add quantile residuals to data frame
tb$zq = qresiduals(mod.Q)

# Bonferroni correction
a95 = 0.05/nrow(tb)
z95 = qnorm(1 - 0.5*a95)

# plot fractional year
tb$yo = exp(tb$uy) + 2009

# residuals vs. year, ordered to place small dots on top
p = ggplot(tb[order(-tb$rep),], aes(x=yo, y=zq, color=reports, size=reports)) + 
  geom_hline(yintercept=c(z95, -z95), linetype="dashed", color="black") +
  geom_point() + 
  labs(x=NULL, y="quantile residual")
#p  # uncomment to display plot
```

The dashed lines correspond to a significance level of alpha = 0.05/244
= 2.0491803^{-4}, or z = 3.7128751.

We can also plot the quarterly coeffients as follows:

``` r
qcoef = as.data.frame(summ.Q$coefficients)[1:4,]
names(qcoef) = c("est", "err", "z", "p")

# average (for comparison)
mod.avg = glm(events ~ ur, offset=uy, family=poisson("log"), data=tb)

pqavg = ggplot(qcoef, aes(x=1:4, y=est)) + 
  geom_hline(yintercept=mod.avg$coefficients[1], lty="dashed") + 
  geom_point() + 
  geom_errorbar(aes(ymin=est-2*err, ymax=est+2*err), width = 0.2) +
  labs(x="quarter", y="coefficient")
#pqavg  # uncomment to display plot
```

#### 3.2.2.1 Quarterly equations (eq. 12)

Here I use eq. 11 of the paper to obtain the multiplicative factors
given in eq. 12:

``` r
w = 2^-mod.Q$coefficients["ur"]
a = exp(mod.Q$coefficients[1:4]) * w/(w-1)
round(a, 0)
```

    ##  Q1  Q2  Q3  Q4 
    ## 131  83 122 170

### 3.2.3 Interaction between year and reporting threshold

Let’s tweak the model by separating 2026 from the rest of the data and
asking whether that data alone differs in either intercept or slope.

``` r
tb$is2026 = tb$year == 2026
# this type of boolean variable is also known as a "dummy variable"

mod.2026 = glm(events ~ Q + ur*is2026 + 0, offset=uy, family=poisson("log"), data=tb)
summ.2026 = summary(mod.2026)
```

    ##               estimate  std. error p-value  
    ## Q1            4.28e+00  1.46e-01   1.21e-188
    ## Q2            3.84e+00  1.50e-01   1.13e-144
    ## Q3            4.23e+00  1.46e-01   1.20e-184
    ## Q4            4.56e+00  1.44e-01   1.22e-220
    ## ur            -1.13e+00 3.76e-02   1.92e-197
    ## is2026TRUE    -9.26e-01 7.00e-01   1.86e-01 
    ## ur:is2026TRUE 2.98e-01  1.81e-01   1.00e-01 
    ## 
    ## Residual deviance:  280 
    ## Residual df:  237

The answer is no: according to the coefficient table, there is
insufficient evidence that either the rate (`is2026TRUE`) or the
brightness/reporting distribution (`ur:is2026TRUE`) differ from the
overall pattern.

We can also use the residual deviance to test whether this model
provides enough improvement in fit to justify the additional parameters.
In general, the change in the residual deviance is assumed to follow a
chi-squared distribution whose degrees of freedom equal the reduction in
degrees of freedom between models:

``` r
G2 = mod.Q$deviance - mod.2026$deviance
ddf = mod.Q$df.residual - mod.2026$df.residual
pchisq(G2, ddf, lower.tail=FALSE)
```

    ## [1] 0.1039762

This gives us a p-value of 0.1: there is insufficient evidence that the
2026-specific model fits the data better.

## 3.3 Monthly rates

The prep in this section is similar to the previous section except for
the fact that I bin the data by month rather than by year.

``` r
tm = as.data.frame(table(dat$year, dat$month, dat$threshold))
names(tm) = c("year", "month", "reports", "events")

tm = tm %>% mutate(

  # convert year and reporting threshold back to numeric
  month.number = as.numeric(month),
  year = as.numeric(levels(year))[year],
  rep = as.numeric(levels(reports))[reports],
  
  # variable transformations
  uy = log(year - 2009 + (month.number-2)/12),
  ur = log(rep)
)

# remove yet-to-occur time periods
tm = filter(tm, year < 2026 | month.number <= 3)

# give the report threshold more accurate labels
levels(tm$reports) = c("25–49", "50–99", "100–199", "200-399")

# use standard month abbreviations
levels(tm$month) = month.abb
```

First, I’d like to know what the coefficient is for an average month:

``` r
# fit average monthly rate
mod.mavg = glm(events ~ ur, offset=uy, family=poisson("log"), data=tm)
summ.avg = summary(mod.mavg)
```

    ##             estimate  std. error p-value  
    ## (Intercept) 3.13e+00  1.37e-01   7.97e-115
    ## ur          -1.12e+00 3.68e-02   3.54e-202
    ## 
    ## Residual deviance:  1089.8 
    ## Residual df:  730

We can see that $\beta_\text{rep} = -1.11610$ is nearly identical to
that of the quarterly model, which is what we expect.

Next, let’s take a look at whether there are significantly monthly
variations. R’s default behavior is to set the first level of a
categorical variable (here, month=January) as the “base” level, and
compare all other levels with that base level. However, I’m more
interested in knowing which months differ from the average, not from
January, so I use `contrasts=list(month=contr.sum)` to obtain that
information:

``` r
# fit average monthly rate
mod.m = glm(events ~ month + ur + 0, offset=uy, family=poisson("log"), data=tm,
            contrasts=list(month=contr.sum))
summ.m = summary(mod.m)
```

    ##          estimate  std. error p-value  
    ## monthJan 3.04e+00  1.58e-01   1.47e-82 
    ## monthFeb 3.17e+00  1.55e-01   2.98e-93 
    ## monthMar 3.26e+00  1.53e-01   4.06e-100
    ## monthApr 2.78e+00  1.66e-01   8.30e-63 
    ## monthMay 2.60e+00  1.71e-01   5.30e-52 
    ## monthJun 2.70e+00  1.68e-01   1.95e-58 
    ## monthJul 2.92e+00  1.62e-01   5.69e-73 
    ## monthAug 2.90e+00  1.62e-01   1.89e-71 
    ## monthSep 3.37e+00  1.52e-01   2.62e-108
    ## monthOct 3.36e+00  1.53e-01   2.42e-107
    ## monthNov 3.66e+00  1.48e-01   5.11e-135
    ## monthDec 3.17e+00  1.56e-01   2.99e-92 
    ## ur       -1.12e+00 3.68e-02   3.55e-202
    ## 
    ## Residual deviance:  917 
    ## Residual df:  719

``` r
coef = as.data.frame(summ.m$coefficients)[1:12,]
coef.lower = coef$Estimate - 2*coef$`Std. Error`
coef.upper = coef$Estimate + 2*coef$`Std. Error`

pmavg = ggplot(coef, aes(x=1:12, y=Estimate)) + 
  geom_hline(yintercept=mod.m$coefficients[1], lty="dashed") + 
  geom_point() + 
  mo.scale + 
  geom_errorbar(aes(ymin=coef.lower, ymax=coef.upper), width = 0.2) + 
  labs(x="month", y="coefficient")
#pmavg  # uncomment to display plot
```

Let’s take a look at the quantile residuals (Figure 8):

``` r
# set random seed for reproducible randomized quantile residuals
set.seed(103)

# add quantile residuals to data frame
tm$zq = qresiduals(mod.m)

# Bonferroni-adjusted z-values
z95 = qnorm(1 - 0.5 * 0.05/nrow(tm))

# residuals vs. month, ordered to place small dots on top
pmr = ggplot(tm[order(-tm$rep), ], 
             aes(x=month, y=zq, color=reports, size=reports)) + 
  geom_hline(yintercept=c(z95, -z95), linetype="dashed", color="black") +
  geom_point() + 
  labs(x=NULL, y="quantile residual")
# pmr  # uncomment to display plot
```

The dashed lines correspond to a significance level of alpha = 0.05/732
= 6.8306011^{-5}, or z = 3.9821105.

## 3.4 Events with/without sound

I take a fairly simple approach to analyzing the fraction of events with
reports of delayed sound, which is to conduct Fisher’s exact test for a
difference in proportion. The code below reproduces Table 3 of the
paper:

``` r
res = data.frame(matrix(rep(0, 12), nrow=4))
names(res) = c("< 2026", "2026", "p-value")
rownames(res) = c("25-49", "50-99", "100-199", "200-399")

for (re in 0:3){
  
  # select data in reporting threshold bin
  sub = dat %>% filter(
    reports >= 25*2^re,
    reports < 25*2^(1+re),
    month <= 3
  )
  
  # use binary variable to separate 2026 from other data
  sub = sub %>% mutate(
    sound = ifelse(sound.yes > 0, "sound", "no sound"),
    is2026 = ifelse(year == 2026, "2026", "< 2026")
  )
  
  # 2x2 table counting events with/without sound in/not in 2026
  # (this is all you need for Fisher's exact test)
  stb = table(sub$sound, sub$is2026)
  ft = fisher.test(as.matrix(stb))
  res[re+1, "p-value"] = round(ft$p.value, 3)

  # for display: include fraction of events in/not in 2026 with sound
  ytb = table(sub$is2026)
  frac = round(stb["sound",]/ytb, 2)
  res[re+1, names(frac)] = frac
}

kable(res)
```

|         | \< 2026 | 2026 | p-value |
|---------|--------:|-----:|--------:|
| 25-49   |    0.32 | 0.23 |   0.407 |
| 50-99   |    0.57 | 0.75 |   0.116 |
| 100-199 |    0.52 | 0.82 |   0.098 |
| 200-399 |    0.54 | 0.75 |   0.613 |

## 3.5 Radiant distribution

### 3.5.1 SCE radiant calculation (Python)

I find it easier to use Python to calculate SCE radiants. In addition to
NumPy and Pandas, I use the [Astropy](https://www.astropy.org/) package
to handle date conversions and the
[jplephem](https://pypi.org/project/jplephem/) package for solar system
ephemerides.

``` python
import numpy as np
import pandas as pd

# astropy is used to handle dates
from astropy.time import Time
from astropy.coordinates import SkyCoord

# jplephem is used to calculate solar longitude
from jplephem.spk import SPK
kernel = SPK.open("Data/de430.bsp")
```

Below are three functions that convert equatorial to ecliptic
coordinates or Julian date to solar longitude.

``` python
# rotates coordinates from the equatorial to the ecliptic frame
def eci2ecliptic(x1, y1, z1, eps=np.radians(23.4392911111)):
    y2 = y1*np.cos(eps) + z1*np.sin(eps)
    z2 = -y1*np.sin(eps) + z1*np.cos(eps)
    return x1, y2, z2
```

``` python
# converts RA and dec to ecliptic lon and lat (input/output in degrees)
def rd2lb(ra, dec, eps=np.radians(23.4392911111)):

    # convert radiant to unit vector
    ux = np.cos(np.radians(ra))*np.cos(np.radians(dec))
    uy = np.sin(np.radians(ra))*np.cos(np.radians(dec))
    uz = np.sin(np.radians(dec))

    # rotate into ecliptic frame
    ux, uy, uz = eci2ecliptic(ux, uy, uz, eps=eps)

    # convert rotated vector back to angles
    lon = np.arctan2(uy, ux) % (2*np.pi)
    lat = np.arcsin(uz)
    return np.degrees(lon), np.degrees(lat)
```

``` python
# converts Julian date to solar longitude
def jd2slon(jd):

    # distance vectors are named r_{object}_{origin}
    # "geo" = Earth
    # "ssb" = solar system barycenter 
    # "emb" = Earth-Moon barycenter
    r_ssb_sun = - kernel[0, 10].compute(jd)
    r_emb_ssb = kernel[0, 3].compute(jd)
    r_geo_emb = kernel[3, 399].compute(jd)

    # Earth's position in Sun-centered ecliptic coordinates
    r_geo_sun = r_geo_emb + r_emb_ssb + r_ssb_sun
    xg, yg, zg = eci2ecliptic(*r_geo_sun)

    # return solar longitude
    return np.degrees(np.arctan2(-yg, -xg)) % 360
```

Below I read in the data provided by Hankey, 2026. This file contains
only the date, not the time, and therefore I merge in the time from the
data I downloaded from the Events tab. (The downloaded data does include
both date and time but the date is inconsistently formatted, hence the
combination of data.)

``` python
# Hankey data set
df = pd.read_csv("Data/ams-q1-2026-radiant-data.csv")
df.set_index("event_id", inplace=True)

# AMS event table
df2 = pd.read_csv("Data/events.csv")
df2.set_index("id1", inplace=True)
df2 = df2.loc[df.index]

# merge date from Hankey data with time from downloaded data
time = df2["date"].str.slice(start=11, stop=16)
date = df["event_date"] + "T" + time + ":00.0"
utc = Time(list(date), format='isot', scale='utc')
```

Once I have the date (in UTC), I use Astropy to convert it to a TDB
Julian date (the two time scales are only about a minute apart, but
Astropy makes it easy to convert). The resulting Julian date is passed
directly to my solar longitude function.

``` python
df["slon"] = jd2slon(np.array(utc.tdb.jd))
```

Next, I convert equatorial radiant to SCE radiant:

``` python
lam, bet = rd2lb(df["ra_deg"], df["dec_deg"])
df["ll0"] = (lam - df["slon"]) % 360
df["beta"] = bet
```

And save the result to file:

``` python
df.to_csv("Data/sce.csv")
```

### 3.5.2 Comparing 2026 with 2021-2025 (R)

Here I read in the radiant data and split it into two groups by year:

``` r
df = read.csv("Data/sce.csv")
ty = df$year == 2026
```

I then run a two-sample, 2D K-S test for a difference in radiant
distribution. I do this for both equatorial coordinates:

``` r
# equatorial coordinates
df.eq = df[, c("ra_deg", "dec_deg")]
fasano.franceschini.test(S1 = df.eq[ty,], S2 = df.eq[!ty,])
```

    ## 
    ##  Fasano-Franceschini Test
    ## 
    ## data:  df.eq[ty, ] and df.eq[!ty, ]
    ## D = 3657, p-value = 0.6341

and SCE coordinates:

``` r
df.sce = df[, c("ll0", "beta")]
fasano.franceschini.test(S1 = df.sce[ty,], S2 = df.sce[!ty,])
```

    ## 
    ##  Fasano-Franceschini Test
    ## 
    ## data:  df.sce[ty, ] and df.sce[!ty, ]
    ## D = 3484, p-value = 0.6309

The test results indicate that there is insufficient evidence that the
radiant distribution is different in 2026, regardless of whether we use
equatorial or SCE coordinates.

``` r
df$years = as.factor(ty)
levels(df$years) = c("2021–2025 ", "2026")

# shared plot formatting
cmds = list(
  # equal aspect ratio
  coord_fixed(),
  # fixed y coordinate scale
  scale_y_continuous(limits=c(-90, 90), expand=c(0, 0), 
                     breaks=(-1:1)*45, minor_breaks=NULL,
                     labels = ~ paste0(.x, "°"))
)

# equatorial radiant plot
prd = ggplot(data=df, aes(x=ra_deg, y=dec_deg)) +
  geom_point(stroke=0, size=1) +
  scale_x_continuous(limits=c(0, 360), expand=c(0, 0), breaks=(0:4)*90,
                  labels = ~ paste0(.x, "°")) + cmds +
  labs(x="right ascension", y="declination")
prd = prd + facet_grid(rows = vars(years))

# SCE radiant plot
plb = ggplot(data=df, aes(x=ll0, y=beta)) +
  geom_point(stroke=0, size=1) +
  scale_x_reverse(limits=c(0, 360), expand=c(0, 0), breaks=(0:4)*90,
                  labels = ~ paste0(.x, "°")) + cmds +
  labs(x="SCE longitude", y="ecliptic latitude")
plb = plb + facet_grid(rows = vars(years))
# prd + plb  # uncomment to display plot
```

